ASASSN-18tb: A Most Unusual Type Ia Supernova Observed by TESS and SALT

We present photometric and spectroscopic observations of the unusual Type Ia supernova ASASSN-18tb, including a series of SALT spectra obtained over the course of nearly six months and the first observations of a supernova by the Transiting Exoplanet Survey Satellite (TESS). We confirm a previous observation by Kollmeier et al. (2019) showing that ASASSN-18tb is the first relatively normal Type Ia supernova to exhibit clear broad ($\sim1000$ km s$^{-1}$) H$\alpha$ emission in its nebular phase spectra. We find that this event is best explained as a sub-Chandrasekhar mass explosion with $M_{Ni} \approx 0.3\; \rm{M}_\odot$. Despite the strong H$\alpha$ signature at late times, we find that the early rise of the supernova shows no evidence for deviations from a single-component power-law and is best fit with a moderately shallow power-law of index $1.69\pm0.04$. We find that the H$\alpha$ luminosity remains approximately constant after its initial detection at phase +37 d, and that the H$\alpha$ velocity evolution does not trace that of the Fe~III$~\lambda4660$ emission. These suggest that the H$\alpha$ emission arises from circumstellar medium (CSM) rather than swept up material from a non-degenerate companion. However, ASASSN-18tb is strikingly different from other known CSM-interacting Type Ia supernovae in a number of significant ways. Those objects typically show an H$\alpha$ luminosity two orders of magnitude higher than what is seen in ASASSN-18tb, pushing them away from the empirical light-curve relations that define "normal" Type Ia supernovae. Conversely, ASASSN-18tb exhibits a fairly typical light curve and luminosity for an underluminous or transitional SN Ia, with $M_R \approx -18.1$ mag. Moreover, ASASSN-18tb is the only SN Ia showing H$\alpha$ from CSM interaction to be discovered in an early-type galaxy.

==> anc/AllPhotometry.txt <==
Date(MJD)	Telescope	Filter	Magnitude	Error
58342.99	TESS	TESS	19.876	0.584
58343.99	TESS	TESS	19.239	0.353
58344.99	TESS	TESS	18.731	0.229
58346.00	TESS	TESS	18.114	0.206
58346.99	TESS	TESS	17.658	0.18
58347.99	TESS	TESS	17.355	0.101
58348.99	TESS	TESS	17.115	0.083
58349.99	TESS	TESS	16.873	0.073
58350.99	TESS	TESS	16.674	0.065
58351.99	TESS	TESS	16.498	0.066
58352.05	LCOGT	B	16.993	0.081
58352.05	LCOGT	g	16.882	0.032
58352.06	LCOGT	V	16.864	0.087
58352.27	LCOGT	i	16.889	0.061
58352.27	LCOGT	V	16.815	0.041
58352.27	LCOGT	B	17.064	0.044
58352.28	LCOGT	r	16.803	0.040
58352.56	TESS	TESS	16.367	0.031
58353.05	LCOGT	i	16.826	0.048
58353.05	LCOGT	B	16.887	0.037
58353.05	LCOGT	i	16.826	0.043
58353.06	LCOGT	r	16.652	0.034
58353.06	LCOGT	V	16.723	0.042
58353.30	ASAS-SN	V	16.856	0.152
58353.34	ASAS-SN	g	16.63	0.17
58354.04	TESS	TESS	16.184	0.003
58354.13	LCOGT	i	16.759	0.074
58354.13	LCOGT	V	16.595	0.059
58354.13	LCOGT	B	16.742	0.065
58354.13	LCOGT	r	16.549	0.081
58354.29	ASAS-SN	g	16.60	0.10
58354.99	TESS	TESS	16.123	0.004
58355.99	TESS	TESS	16.052	0.004
58356.28	LCOGT	i	16.707	0.100
58356.29	LCOGT	B	16.685	0.073
58356.29	LCOGT	V	16.436	0.059
58356.29	ASAS-SN	g	16.46	0.12
58356.29	LCOGT	r	16.406	0.081
58356.99	TESS	TESS	16.012	0.003
58357.27	LCOGT	B	16.668	0.152
58357.71	LCOGT	V	16.332	0.058
58357.71	LCOGT	r	16.303	0.081
58357.71	LCOGT	B	16.641	0.071
58357.71	LCOGT	i	16.587	0.082
58357.99	TESS	TESS	15.988	0.002
58358.28	ASAS-SN	V	16.701	0.164
58358.99	TESS	TESS	15.988	0.002
58359.31	LCOGT	i	16.558	0.065
58359.31	LCOGT	B	16.735	0.037
58359.32	LCOGT	V	16.273	0.072
58359.32	LCOGT	r	16.208	0.063
58359.68	LCOGT	r	16.212	0.073
58359.68	LCOGT	B	16.712	0.071
58359.68	LCOGT	V	16.253	0.058
58359.99	TESS	TESS	15.993	0.003
58360.30	ASAS-SN	V	16.640	0.136
58360.99	TESS	TESS	16.003	0.003
58361.60	Swift	UVW2	19.766	0.636
58361.60	Swift	UVM2	19.766	0.636
58361.60	Swift	B	16.717	0.101
58361.60	Swift	U	17.325	0.209
58361.60	Swift	V	16.144	0.144
58361.60	Swift	UVW1	18.303	0.336
58361.73	Swift	UVW1	18.695	0.265
58361.73	Swift	U	17.122	0.107
58361.73	Swift	B	16.731	0.063
58361.74	Swift	UVM2	20.135	0.589
58361.74	Swift	UVW2	20.135	0.589
58361.74	Swift	V	15.892	0.074
58361.80	Swift	V	15.999	0.123
58361.80	Swift	B	16.727	0.101
58361.80	Swift	UVW1	18.079	0.303
58361.80	Swift	U	16.905	0.159
58361.80	Swift	UVW2	19.067	0.400
58361.80	Swift	UVM2	19.067	0.400
58361.93	Swift	U	17.194	0.119
58361.93	Swift	B	16.819	0.073
58361.93	Swift	UVW1	18.171	0.197
58361.94	Swift	UVM2	19.459	0.380
58361.94	Swift	UVW2	19.459	0.380
58361.94	Swift	V	16.048	0.088
58361.99	TESS	TESS	16.034	0.003
58362.11	LCOGT	i	16.671	0.082
58362.12	LCOGT	V	16.373	0.086
58362.12	LCOGT	B	17.034	0.073
58362.12	LCOGT	r	16.354	0.097
58362.31	LCOGT	i	16.765	0.118
58362.32	LCOGT	r	16.356	0.114
58362.32	LCOGT	B	17.112	0.074
58362.32	ASAS-SN	g	16.85	0.13
58362.32	LCOGT	V	16.396	0.085
58362.46	Swift	V	15.926	0.093
58362.46	Swift	UVM2	19.372	0.509
58362.46	Swift	B	16.762	0.076
58362.46	Swift	UVW1	18.285	0.255
58362.46	Swift	U	17.130	0.123
58362.46	Swift	UVW2	19.372	0.509
58362.53	Swift	U	17.098	0.155
58362.53	Swift	UVM2	19.069	0.404
58362.53	Swift	V	16.076	0.126
58362.53	Swift	UVW1	18.324	0.312
58362.53	Swift	UVW2	19.069	0.404
58362.53	Swift	B	16.731	0.094
58362.66	Swift	UVW1	18.447	0.194
58362.66	Swift	B	16.694	0.057
58362.66	Swift	U	17.175	0.097
58362.67	Swift	UVM2	19.294	0.320
58362.67	Swift	UVW2	19.294	0.320
58362.67	Swift	V	16.053	0.078
58362.72	LCOGT	i	16.622	0.028
58362.72	LCOGT	V	16.353	0.037
58362.72	LCOGT	r	16.297	0.037
58362.73	Swift	V	15.943	0.084
58362.73	Swift	U	17.193	0.129
58362.73	Swift	UVW2	19.410	0.387
58362.73	Swift	UVW1	18.145	0.204
58362.73	Swift	B	16.788	0.072
58362.73	Swift	UVM2	19.410	0.387
58362.99	TESS	TESS	16.063	0.003
58363.99	TESS	TESS	16.09	0.003
58364.38	ASAS-SN	V	16.868	0.171
58364.40	ASAS-SN	g	17.10	0.13
58364.65	Swift	U	17.327	0.119
58364.65	Swift	UVW1	18.936	0.307
58364.65	Swift	B	16.895	0.068
58364.66	Swift	V	16.136	0.083
58364.79	Swift	UVM2	19.214	0.347
58364.79	Swift	UVW2	19.214	0.347
58364.79	Swift	UVW1	18.460	0.216
58364.79	Swift	B	17.006	0.072
58364.79	Swift	U	17.606	0.137
58364.79	Swift	V	16.103	0.082
58364.85	Swift	B	17.225	0.072
58364.85	Swift	U	17.540	0.114
58364.85	Swift	UVW1	18.543	0.199
58364.86	Swift	V	16.175	0.076
58364.99	TESS	TESS	16.107	0.004
58365.37	ASAS-SN	g	17.17	0.10
58365.99	TESS	TESS	16.144	0.004
58366.05	Swift	U	17.490	0.149
58366.05	Swift	UVW1	18.903	0.328
58366.06	Swift	V	16.144	0.087
58366.06	Swift	B	17.409	0.097
58366.34	ASAS-SN	V	16.722	0.109
58366.56	TESS	TESS	16.149	0.007
58368.26	ASAS-SN	g	17.82	0.12
58368.29	TESS	TESS	16.215	0.005
58368.99	TESS	TESS	16.27	0.004
58369.99	TESS	TESS	16.315	0.004
58370.25	ASAS-SN	V	17.276	0.145
58370.36	LCOGT	r	16.841	0.055
58370.36	LCOGT	i	16.979	0.044
58370.36	LCOGT	B	18.503	0.060
58370.36	LCOGT	V	17.152	0.032
58370.99	TESS	TESS	16.359	0.004
58371.13	LCOGT	r	16.816	0.042
58371.36	ASAS-SN	g	17.94	0.16
58371.99	TESS	TESS	16.397	0.004
58372.26	ASAS-SN	V	17.565	0.166
58372.99	TESS	TESS	16.439	0.005
58373.69	Swift	UVW1	18.654	0.276
58373.69	Swift	B	17.615	0.107
58373.69	Swift	U	17.960	0.179
58373.69	Swift	V	16.584	0.120
58373.69	Swift	UVM2	19.693	0.549
58373.69	Swift	UVW2	19.693	0.549
58373.81	Swift	UVW1	19.026	0.316
58373.82	Swift	UVM2	20.155	0.704
58373.82	Swift	U	18.317	0.190
58373.82	Swift	UVW2	20.155	0.704
58373.82	Swift	B	17.637	0.093
58373.82	Swift	V	16.475	0.096
58373.89	Swift	V	16.605	0.137
58373.89	Swift	B	17.770	0.133
58373.89	Swift	UVW1	18.516	0.314
58373.89	Swift	U	18.318	0.272
58373.99	TESS	TESS	16.489	0.004
58374.99	TESS	TESS	16.542	0.004
58375.99	TESS	TESS	16.608	0.005
58376.67	LCOGT	V	17.502	0.045
58376.99	TESS	TESS	16.658	0.004
58377.25	ASAS-SN	V	18.269	0.331
58377.99	TESS	TESS	16.718	0.008
58378.99	TESS	TESS	16.766	0.006
58379.68	LCOGT	i	17.309	0.029
58379.69	LCOGT	r	17.350	0.040
58379.73	LCOGT	i	17.388	0.066
58379.73	LCOGT	B	19.081	0.098
58379.73	LCOGT	r	17.447	0.068
58379.99	TESS	TESS	16.833	0.006
58380.73	TESS	TESS	16.912	0.013
58381.69	LCOGT	B	18.830	0.085
58381.69	LCOGT	r	17.661	0.068
58381.69	LCOGT	i	17.526	0.066
58381.70	LCOGT	V	17.936	0.060
58389.72	LCOGT	i	17.881	0.100
58389.73	LCOGT	r	17.827	0.089
58389.73	LCOGT	V	18.210	0.102
58393.37	LCOGT	r	18.312	0.076
58393.37	LCOGT	i	18.334	0.079
58393.37	LCOGT	B	19.633	0.081
58393.37	LCOGT	V	18.502	0.061
58396.10	LCOGT	i	18.498	0.086
58396.11	LCOGT	r	18.547	0.098
58396.11	LCOGT	B	19.749	0.092
58396.11	LCOGT	V	18.631	0.075
58398.08	LCOGT	B	19.700	0.086
58398.08	LCOGT	i	18.506	0.101
58407.25	SMARTS	B	20.068	0.099
58407.25	SMARTS	V	18.960	0.060
58411.32	LCOGT	i	18.997	0.093
58411.32	LCOGT	V	18.976	0.047
58411.33	LCOGT	r	18.937	0.047
58419.36	LCOGT	i	19.162	0.120
58419.37	LCOGT	r	19.361	0.114
58419.37	LCOGT	V	19.244	0.111
58441.21	SMARTS	B	20.528	0.166
58441.22	SMARTS	V	19.999	0.100
58448.19	SMARTS	V	20.197	0.149
58448.19	SMARTS	B	20.632	0.128


==> anc/asassn18tb_s1_avgdetrend.dat <==
1325.334402  4043.2507  1341.5499
1325.355236  91.6713  1366.5997
1325.37607  -3256.2446  1389.0696
1325.396903  -4930.3724  1563.9223
1325.417737  -7048.0388  1421.4288
1325.43857  -12152.6499  1413.3499
1325.459404  -17971.1351  1609.125
1325.480238  -398.7697  1860.7884
1325.501071  3153.3967  1899.9469
1325.521905  5459.288  1997.8884
1325.542738  7176.3311  2132.3466
1325.563572  12372.5972  2216.3494
1325.584406  16459.1274  2269.121
1325.605239  16550.2097  2308.0071
1325.626073  14936.7722  2327.4945
1325.646906  12641.8178  2317.8482
1325.66774  15234.0848  2298.4649
1325.688574  9412.1208  2291.5364
1325.709407  9885.69  2299.0744
1325.730241  10243.7062  2256.3992
1325.751074  9407.6871  2265.5618
1325.771908  8284.0315  2274.7394
1325.792742  7876.8157  2282.7721
1325.813575  4939.9549  2280.0521
1325.834409  7479.9549  2272.7743
1325.855243  7610.8453  2248.8027
1325.876076  5039.4258  2211.5063
1325.89691  8497.7  2182.8786
1325.917743  9541.3663  2158.5929
1325.938577  7907.8327  2136.0921
1325.959411  3099.7291  2119.4286
1325.980244  3416.2461  2108.6983
1326.001078  6665.1045  2109.9495
1326.021911  6527.9293  2117.6153
1326.042745  6844.4668  2105.4648
1326.063579  6241.9002  2101.1332
1326.084412  2109.8162  2096.7927
1326.105246  4288.6467  2127.918
1326.126079  10430.1177  2126.4712
1326.146913  5515.8944  2105.7471
1326.167747  7104.9048  2099.5692
1326.18858  7991.1551  2086.2653
1326.209414  6926.3681  2073.1818
1326.230248  6337.263  2058.3257
1326.251081  5868.4771  2048.667
1326.271915  10299.7415  2035.2122
1326.292748  5230.9229  2022.6566
1326.313582  4763.2995  2016.5129
1326.334416  6078.4208  2015.043
1326.355249  3579.7069  2009.5622
1326.376083  6884.0633  2011.9906
1326.396916  4253.7856  2005.8357
1326.41775  8377.3682  2007.6544
1326.438584  6662.5709  2006.867
1326.459417  6724.7955  2028.1138
1326.480251  7323.9325  2025.6275
1326.501085  7137.8373  2026.142
1326.521918  10285.761  2029.2569
1326.542752  4902.3583  2037.4347
1326.563585  6641.5171  2034.4583
1326.584419  7177.1518  2027.3711
1326.605253  6773.2919  2023.7619
1326.626086  7653.1953  2015.8598
1326.64692  1294.8958  2001.7642
1326.667753  5805.9073  1987.9317
1326.688587  7974.2609  1970.5514
1326.709421  5846.4217  1951.6333
1326.730254  6767.0356  1936.553
1326.751088  5830.1877  1922.9099
1326.771922  6693.2673  1911.7982
1326.792755  3352.419  1902.994
1326.813589  3997.6209  1898.3657
1326.834422  3484.5939  1888.3338
1326.855256  3733.4857  1875.051
1326.87609  3969.0973  1863.6535
1326.896923  2970.7587  1838.6843
1326.917757  5053.8082  1812.3172
1326.938591  4680.5643  1788.2533
1326.959424  4838.2076  1765.9056
1326.980258  3268.087  1747.1294
1327.001091  3915.5839  1733.538
1327.021925  4529.0599  1727.2639
1327.042759  2151.7014  1730.2057
1327.063592  4433.5411  1732.3422
1327.084426  5769.8011  1726.1736
1327.105259  3056.9637  1725.7613
1327.126093  2077.3108  1722.8676
1327.146927  2853.2619  1721.9746
1327.16776  3838.5017  1709.4705
1327.188594  4809.7471  1708.4588
1327.209428  2610.1785  1696.2178
1327.230261  2762.1928  1694.755
1327.251095  320.8632  1676.5262
1327.271928  764.4451  1661.9295
1327.292762  4186.7388  1648.9656
1327.313596  3491.2387  1639.9383
1327.334429  1467.083  1630.0151
1327.355263  -566.6077  1621.7899
1327.376096  201.6542  1614.1572
1327.39693  1898.4574  1613.1758
1327.417764  -540.6329  1606.725
1327.438597  1432.1386  1606.0944
1327.459431  -1505.0606  1605.0933
1327.480265  2584.7709  1600.7815
1327.501098  1382.3052  1604.5603
1327.521932  1288.3044  1606.2604
1327.542765  1735.4484  1613.5498
1327.563599  -751.7704  1616.6475
1327.584433  1003.2383  1618.5091
1327.605266  2083.1052  1613.5021
1327.6261  -1734.7538  1591.1989
1327.646933  -262.3564  1585.3677
1327.667767  2901.5508  1585.4005
1327.688601  826.9034  1574.7796
1327.709434  -426.9226  1568.6304
1327.730268  1381.221  1566.7313
1327.751102  -552.958  1560.5694
1327.771935  -2102.1212  1555.366
1327.792769  -2340.2526  1550.6323
1327.813602  -13.7177  1545.0059
1327.834436  -6922.8203  1702.7994
1327.85527  156.1746  1527.8397
1327.876103  514.5528  1523.7695
1327.896937  -502.3555  1514.3172
1327.91777  -1320.9569  1473.8019
1327.938604  -3117.1615  1463.4322
1327.959438  -4427.3104  1454.1353
1327.980271  -1507.0859  1447.7632
1328.001105  -1014.0646  1488.0488
1328.021938  -2698.1171  1483.1951
1328.042772  -42.9503  1485.5444
1328.063606  -3543.7898  1483.1792
1328.084439  -2716.6772  1484.7306
1328.105273  -911.0534  1485.7161
1328.126107  -1208.2089  1484.6725
1328.14694  -1501.7816  1482.1314
1328.167774  -261.0991  1480.5046
1328.188607  -712.6642  1475.2862
1328.209441  -2277.8992  1471.9006
1328.230275  -62.5495  1470.0227
1328.251108  -950.795  1466.2155
1328.271942  -2188.9395  1459.8974
1328.292775  2945.4775  1459.4278
1328.313609  -1674.7766  1454.3216
1328.334443  1164.3994  1453.273
1328.355276  656.5624  1451.9244
1328.37611  4067.8437  1451.8921
1328.396943  -152.152  1448.374
1328.417777  -1481.0415  1403.1097
1328.438611  1140.106  1449.851
1328.459444  -1244.1603  1448.4184
1328.480278  348.3399  1409.0334
1328.501112  -3263.1883  1453.8016
1328.521945  -17.8929  1460.1077
1328.542779  -3151.5526  1463.8433
1328.563612  -1188.3537  1470.0117
1328.584446  -1002.5966  1472.5013
1328.60528  -1222.6513  1472.6454
1328.626113  1348.2767  1472.1866
1328.646947  -1689.3813  1470.7969
1328.66778  -508.5812  1470.212
1328.688614  -1024.7442  1468.4511
1328.709448  -202.5555  1468.7929
1328.730281  -3869.627  1467.2195
1328.751115  -231.7276  1469.1949
1328.771949  -901.5569  1468.2425
1328.792782  -4937.347  1467.1616
1328.813616  -2964.8703  1466.613
1328.834449  -3526.0228  1463.583
1328.855283  -1836.5132  1461.4678
1328.876117  -2738.443  1459.0623
1328.89695  -2003.4616  1454.5378
1328.917784  -412.5736  1452.1914
1328.938618  -1018.4897  1446.3352
1328.959451  -2236.9554  1440.4435
1328.980285  -1323.6809  1437.0635
1329.001119  1878.3962  1391.6412
1329.021952  -214.2937  1417.9208
1329.042786  -1934.9858  1433.1861
1329.06362  961.5474  1435.3669
1329.084453  2070.0274  1422.2794
1329.105287  -1829.1914  1419.3861
1329.12612  -2235.573  1394.042
1329.146954  -4617.1967  1435.9854
1329.167788  -1122.9216  1438.608
1329.188621  -1532.2424  1424.2053
1329.209455  -225.9331  1421.5829
1329.230289  436.5168  1440.612
1329.251122  -1435.7791  1390.3523
1329.271956  -1335.2631  1432.0374
1329.29279  -313.3984  1428.6367
1329.313623  1316.9492  1426.7603
1329.334457  274.4704  1408.4922
1329.355291  1070.7455  1405.2235
1329.376124  1505.9624  1406.9319
1329.396958  -125.7063  1373.7691
1329.417791  4034.6231  1404.9687
1329.438625  1363.3523  1421.3793
1329.459459  2993.9491  1380.7541
1329.480292  351.7671  1378.7264
1329.501126  452.1488  1426.0535
1329.52196  675.7665  1414.662
1329.542793  1264.563  1432.3919
1329.563627  1619.1005  1433.253
1329.584461  -5216.9585  1433.048
1329.605294  -2211.5164  1437.1366
1329.626128  -1948.34  1437.0649
1329.646961  -750.4357  1420.9102
1329.667795  831.7789  1439.3352
1329.688629  -1606.6841  1391.1421
1329.709462  -2302.2784  1420.1619
1329.730296  1835.7515  1425.0138
1329.75113  -1570.5799  1437.2496
1329.771963  -142.9967  1436.6596
1329.792797  -1091.578  1437.8365
1329.813631  -215.817  1436.2809
1329.834464  375.8276  1421.4825
1329.855298  -833.2332  1416.9058
1329.876131  -1484.7421  1429.3831
1329.896965  2207.5706  1429.2254
1329.917799  -1110.3541  1424.7079
1329.938632  1892.8544  1405.5164
1329.959466  2265.8976  1402.0545
1329.9803  3554.2562  1403.4441
1330.001133  -924.0046  1370.9184
1330.021967  2849.3406  1398.4702
1330.042801  518.6033  1396.2794
1330.063634  147.9816  1400.9088
1330.084468  -2173.405  1395.6852
1330.105301  -512.1344  1398.819
1330.126135  2454.6655  1400.7829
1330.146969  -451.4629  1400.5898
1330.167802  813.1446  1404.5208
1330.188636  921.2531  1375.1254
1330.20947  -2716.0281  1401.9936
1330.230303  -1806.4839  1402.2338
1330.251137  859.8494  1400.6736
1330.27197  -891.2945  1395.4024
1330.292804  -1932.7634  1365.099
1330.313638  1342.3257  1390.9345
1330.334471  10190.4305  1538.864
1330.355305  854.7786  1359.171
1330.376139  -751.7828  1382.2501
1330.396972  -417.2832  1382.3767
1330.417806  -25.1435  1382.1818
1330.43864  1267.5345  1383.3425
1330.459473  1765.9693  1383.6998
1330.480307  231.6973  1357.9362
1330.50114  1846.7035  1360.3432
1330.521974  -415.3908  1362.2077
1330.542808  -1398.7512  1392.2809
1330.563641  635.1575  1396.4537
1330.584475  -7.0432  1398.0805
1330.605309  -2287.4952  1399.9075
1330.626142  -2651.55  1402.9594
1330.646976  -538.6548  1403.4553
1330.667809  -3312.5974  1403.7842
1330.688643  -1422.4933  1403.021
1330.709477  -1654.8354  1404.3121
1330.73031  -4165.9301  1400.8049
1330.751144  -717.8124  1402.0724
1330.771978  1199.945  1401.7548
1330.792811  576.0089  1403.1161
1330.813645  -1461.0056  1400.284
1330.834479  -245.0345  1401.0505
1330.855312  -2433.018  1399.2568
1330.876146  -905.1283  1397.1673
1330.896979  -893.7129  1395.5195
1330.917813  -139.4429  1392.8506
1330.938647  -2036.7082  1390.5251
1330.95948  -416.6997  1389.3041
1330.980314  -632.4154  1386.7826
1331.001148  -1887.7406  1386.232
1331.021981  -793.4938  1385.0155
1331.042815  -535.172  1385.582
1331.063648  -648.3895  1385.8772
1331.084482  -63.2838  1386.2593
1331.105316  25.6366  1360.0759
1331.126149  -18.054  1387.8815
1331.146983  -3728.6518  1359.6161
1331.167817  -838.6588  1388.5528
1331.18865  2019.5159  1391.6547
1331.209484  1064.9841  1390.1648
1331.230317  -2208.122  1389.0996
1331.251151  -1290.0783  1387.071
1331.271985  -1188.352  1384.7953
1331.292818  -814.0361  1381.1749
1331.313652  613.1361  1379.3473
1331.334486  -310.0454  1376.6634
1331.355319  1214.5977  1374.3087
1331.376153  795.041  1371.5253
1331.396986  3554.6826  1371.3932
1331.41782  880.7161  1368.5534
1331.438654  -960.8073  1340.4393
1331.459487  -11.3594  1366.5918
1331.480321  631.4181  1341.9268
1331.501155  5038.0612  1373.8777
1331.521988  2106.4818  1374.4206
1331.542822  1241.3839  1376.7505
1331.563655  4220.4824  1381.2594
1331.584489  -1563.3583  1380.7666
1331.605323  46.9593  1385.2444
1331.626156  602.33  1386.3273
1331.64699  2161.6639  1389.8602
1331.667824  -1033.3341  1389.9755
1331.688657  1509.7516  1390.2809
1331.709491  -1724.6998  1388.7155
1331.730324  1178.2957  1388.5703
1331.751158  -532.3248  1387.6687
1331.771992  392.1711  1386.4304
1331.792825  1625.5743  1387.2856
1331.813659  -2670.8062  1385.2105
1331.834492  386.9388  1358.8259
1331.855326  1266.0998  1384.56
1331.87616  816.456  1384.2427
1331.896993  169.0359  1383.4834
1331.917827  -826.1435  1382.9261
1331.938661  -107.9982  1380.1496
1331.959494  921.2351  1379.5349
1331.980328  -197.4883  1378.8609
1332.001161  693.7632  1376.8295
1332.021995  1782.5288  1374.4916
1332.042829  1750.9049  1375.2866
1332.063662  2449.8336  1374.4557
1332.084496  1084.8562  1374.0215
1332.10533  -1608.1636  1346.7879
1332.126163  -161.2752  1374.1729
1332.146997  479.9242  1376.407
1332.16783  -1154.4183  1375.9698
1332.188664  -84.9302  1377.3273
1332.209498  -798.1509  1378.3489
1332.230331  -1739.2985  1374.3947
1332.251165  -3106.156  1374.1265
1332.271998  -4899.1973  1345.3558
1332.292832  -312.1511  1372.1735
1332.313666  -2056.2329  1369.9773
1332.334499  -1751.1441  1364.6574
1332.355333  1080.6328  1361.6396
1332.376167  2573.1782  1361.6592
1332.397  -198.5103  1362.2395
1332.417834  2815.6009  1359.589
1332.438667  2106.7474  1357.3783
1332.459501  -1809.5719  1355.1508
1332.480335  2832.4175  1358.2422
1332.501168  -1600.903  1358.3851
1332.522002  2615.5062  1359.5246
1332.542835  83.8162  1361.2903
1332.563669  -1461.626  1363.1778
1332.584503  -783.4834  1365.4844
1332.605336  -933.3626  1366.2674
1332.62617  -838.8791  1366.7816
1332.647004  1643.5088  1367.7671
1332.667837  -1072.8397  1366.1159
1332.688671  1653.3357  1366.7842
1332.709504  1166.9759  1365.4185
1332.730338  -11.1017  1363.0516
1332.751172  1270.5255  1361.8776
1332.772005  2621.7519  1361.6661
1332.792839  253.0915  1358.9941
1332.813672  59.5759  1357.2229
1332.834506  -981.1934  1502.225
1332.85534  3343.2464  1355.7532
1332.876173  1898.3601  1354.4267
1332.897007  -637.069  1354.3858
1332.91784  1350.5717  1351.569
1332.938674  984.9018  1351.8099
1332.959508  973.933  1349.6413
1332.980341  509.3903  1348.9543
1333.001175  1085.2692  1348.7404
1333.022009  1877.5  1347.7058
1333.042842  2072.4771  1347.0472
1333.063676  989.0507  1346.69
1333.084509  741.2882  1346.4166
1333.105343  1937.4214  1346.4104
1333.126177  -1435.5486  1344.8045
1333.14701  5405.6087  1348.2683
1333.167844  1625.6779  1348.1685
1333.188677  698.7722  1349.9181
1333.209511  2873.3323  1348.4036
1333.230345  3217.0379  1349.2224
1333.251178  -72.788  1344.6396
1333.272012  2460.874  1345.7882
1333.292845  2150.9494  1343.5081
1333.313679  2492.4557  1341.416
1333.334512  892.2906  1338.959
1333.355346  2877.4789  1336.2425
1333.376179  2544.9102  1334.5483
1333.397013  1105.2995  1330.8675
1333.417846  2088.6987  1330.615
1333.43868  -1029.8335  1327.449
1333.459513  3396.5905  1329.9672
1333.480347  279.2337  1326.4412
1333.50118  -2566.7783  1299.3555
1333.522014  1765.6683  1330.5559
1333.542847  1665.0979  1333.5156
1333.563681  884.7563  1333.7651
1333.584514  2665.637  1335.0039
1333.605348  730.4054  1336.7206
1333.626181  1329.6753  1336.9288
1333.647015  1196.327  1337.5914
1333.667848  536.7437  1336.5467
1333.688682  1603.2105  1337.6873
1333.709515  1789.4749  1337.2453
1333.730349  1019.6254  1335.8151
1333.751183  -487.7569  1334.2747
1333.772016  1117.7478  1334.5906
1333.79285  2265.2047  1333.9291
1333.813683  1538.2814  1332.8712
1333.834517  1557.8042  1330.8068
1333.85535  552.219  1300.3551
1333.876184  2672.298  1329.8479
1333.897017  3629.9194  1329.5209
1333.917851  1989.3045  1327.3286
1333.938684  3102.2454  1328.1902
1333.959518  643.4746  1326.3494
1333.980351  2837.597  1325.2169
1334.001185  997.7119  1324.3991
1334.022018  1001.9788  1324.9286
1334.042852  1706.0186  1323.9926
1334.063685  4266.6844  1326.5475
1334.084519  264.3256  1324.701
1334.105352  2588.1068  1325.2551
1334.126186  1258.1471  1325.7402
1334.147019  1462.3233  1326.7427
1334.167853  416.2515  1325.7715
1334.188686  1987.3091  1328.0376
1334.20952  1713.5304  1329.3076
1334.230353  317.3338  1327.5836
1334.251187  2341.1865  1329.2959
1334.27202  -715.2205  1326.5382
1334.292854  2215.4232  1328.5244
1334.313687  -328.2821  1324.2979
1334.334521  2564.6996  1325.5153
1334.355354  617.2036  1292.5074
1334.376188  1720.0643  1320.415
1334.397021  -1649.4154  1317.031
1334.417855  2390.6419  1318.1443
1334.438688  556.8858  1315.6612
1334.459522  3376.8387  1317.2613
1334.480355  508.0379  1315.0141
1334.501189  2986.9582  1317.3455
1334.522022  -395.6008  1286.5352
1334.542856  2074.4573  1318.1884
1334.563689  186.4559  1317.1646
1334.584523  -1393.7544  1318.3936
1334.605356  -325.9571  1318.295
1334.62619  895.2764  1320.1608
1334.647023  -1156.7703  1318.5191
1334.667857  -1018.9032  1319.237
1334.68869  957.4292  1318.4635
1334.709524  -372.8464  1316.666
1334.730357  1348.5441  1316.021
1334.751191  2309.4379  1315.5792
1334.772024  1296.5691  1312.2502
1334.792858  3024.7654  1310.3384
1334.813691  1225.7223  1307.838
1334.834525  2862.3411  1306.8051
1334.855358  -1176.3039  1302.7364
1334.876192  437.341  1301.2122
1334.897025  2645.2162  1301.2911
1334.917859  -489.4204  1267.6231
1334.938692  2877.3227  1297.6796
1334.959526  3383.9539  1296.5712
1334.980359  2492.1702  1304.6494
1335.001193  494.7414  1263.5968
1335.022026  -1923.3153  1262.854
1335.04286  140.1154  1287.4078
1335.063693  608.9168  1260.775
1335.084527  2256.2148  1285.4779
1335.10536  1623.0574  1260.7727
1335.126194  664.535  1283.9484
1335.147027  -280.1416  1281.9134
1335.167861  -1835.9593  1253.8925
1335.188694  -1331.0276  1252.0016
1335.209528  -1655.9154  1248.5336
1335.230361  1434.0863  1247.9797
1335.251195  -916.2353  1244.3089
1335.272028  -96.4247  1244.0163
1335.292862  192.4236  1241.7748
1335.313695  -570.8674  1240.4051
1335.334529  1399.7768  1358.9564
1335.355362  795.9197  1237.3684
1335.376196  -2023.8632  1235.0855
1335.397029  -4288.3192  1233.6607
1335.417863  1113.163  1234.4632
1335.438696  -1316.7732  1233.3179
1335.45953  -2289.798  1233.8495
1335.480363  -1407.3973  1232.6688
1335.501197  -2194.445  1232.8483
1335.52203  -1216.7373  1231.8871
1335.542864  123.122  1233.1144
1335.563697  -234.2399  1234.4341
1335.584531  -1500.6248  1233.3332
1335.605364  831.6757  1233.6111
1335.626198  524.7107  1234.3581
1335.647031  1649.1256  1233.9563
1335.667865  -300.6737  1234.2572
1335.688698  -360.1785  1232.5836
1335.709532  -119.1227  1232.5517
1335.730365  1397.9711  1233.7996
1335.751199  -1594.9543  1233.6497
1335.772032  658.942  1233.5669
1335.792866  -268.0081  1234.0782
1335.813699  1202.4071  1235.0258
1335.834533  -1057.1376  1234.2332
1335.855366  3105.7546  1236.0384
1335.8762  -484.5534  1234.0932
1335.897033  1127.6161  1234.8072
1335.917867  -1398.6248  1232.1794
1335.9387  -597.5636  1232.5955
1335.959534  -673.0712  1233.2418
1335.980367  -1430.6481  1232.4692
1336.001201  -1538.995  1232.531
1336.022034  878.4396  1232.5159
1336.042868  -1103.1934  1232.5509
1336.063701  -669.7722  1231.5046
1336.084534  -97.679  1232.4591
1336.105368  -397.0459  1231.916
1336.126201  -1347.1112  1231.5592
1336.147035  -2261.7297  1231.6093
1336.167868  -512.3438  1231.7472
1336.188702  -961.5063  1232.9188
1336.209535  -187.7088  1232.0326
1336.230369  -2418.1185  1230.7853
1336.251202  1994.3164  1232.3946
1336.272036  971.1556  1231.8114
1336.292869  -868.1346  1229.8113
1336.313703  616.8457  1231.5817
1336.334536  -626.8753  1230.0375
1336.35537  85.6445  1231.258
1336.376203  173.4314  1231.8624
1336.397037  137.2656  1232.6946
1336.41787  -2065.0632  1231.3834
1336.438704  -1740.2872  1230.804
1336.459537  1076.3908  1231.929
1336.480371  499.9975  1231.9089
1336.501204  1043.6823  1232.4868
1336.522038  1945.9274  1233.534
1336.542871  -369.0064  1231.22
1336.563705  458.7403  1231.7665
1336.584538  -790.7509  1232.42
1336.605372  71.9156  1230.7262
1336.626206  -1021.049  1230.8661
1336.647039  -1863.4848  1230.0629
1336.667873  -647.8836  1230.7186
1336.688706  -696.9856  1233.5612
1336.70954  -892.9003  1232.469
1336.730373  -731.9428  1231.5776
1336.751207  445.4161  1231.9313
1336.77204  -915.3686  1231.1312
1336.792874  -669.8261  1232.3837
1336.813707  -750.7013  1230.3874
1336.834541  -1520.8674  1233.0637
1336.855374  -44.1757  1230.801
1336.876208  -482.8786  1230.2505
1336.897041  1820.706  1231.6821
1336.917875  -369.779  1230.0671
1336.938708  -690.6388  1229.7197
1336.959542  -1007.2659  1230.772
1336.980375  -252.1081  1230.0032
1337.001209  -447.6768  1230.0032
1337.022043  -1220.1718  1231.7467
1337.042876  -2052.9703  1228.6212
1337.06371  -1430.8167  1228.4953
1337.084543  -496.9362  1230.2879
1337.105377  -1652.7712  1227.1126
1337.12621  -2054.5849  1229.0653
1337.147044  640.0875  1231.4398
1337.167877  -758.2889  1231.4871
1337.188711  766.736  1230.2613
1337.209544  -3897.5955  1229.1179
1337.230378  -218.1072  1230.136
1337.251211  -4202.9711  1227.3749
1337.272045  -228.4633  1230.0757
1337.292878  -721.6926  1229.8819
1337.313712  -154.2979  1229.9267
1337.334545  633.7701  1231.9697
1337.355379  147.7438  1230.3225
1337.376212  -1657.5761  1230.8807
1337.397046  -824.1762  1228.6978
1337.417879  -3018.1712  1228.9164
1337.438713  -1042.1666  1230.8894
1337.459546  -2645.863  1228.9839
1337.48038  -968.8302  1229.9837
1337.501213  -3390.1331  1228.1721
1337.522047  -2368.4822  1228.8393
1337.54288  -1708.594  1230.1177
1337.563714  -940.1763  1229.5706
1337.584547  -1804.0105  1229.4471
1337.605381  1028.3374  1231.3936
1337.626214  -310.0261  1232.5453
1337.647048  829.2025  1231.9121
1337.667882  -171.861  1231.6537
1337.688715  -1494.4623  1228.4054
1337.709549  -326.8343  1231.5601
1337.730382  -977.116  1229.5871
1337.751216  307.6298  1232.3226
1337.772049  -2139.2321  1230.8299
1337.792883  2667.2877  1232.2854
1337.813716  -741.6228  1229.3515
1337.83455  -3676.3245  1402.0232
1337.855383  -784.0098  1228.9014
1337.876217  -878.6226  1229.194
1337.89705  810.4646  1229.3208
1337.917884  -441.1428  1228.1487
1337.938717  -1918.4888  1228.5027
1337.959551  1557.3551  1229.5392
1337.980384  -638.8581  1227.399
1338.001218  -901.9963  1228.6412
1338.022051  365.65  1228.2262
1338.042885  521.8028  1229.5073
1338.063718  843.0467  1228.706
1338.084552  -2228.8487  1227.9423
1338.105385  628.2995  1228.4286
1338.126219  -1154.9141  1226.9516
1338.147052  -744.3149  1228.2581
1338.167886  1019.5934  1229.4024
1338.188719  -1278.0523  1227.7757
1338.209553  -1266.6301  1226.974
1338.230386  1342.0112  1228.8478
1338.25122  920.4719  1228.1281
1338.272053  946.1099  1227.7797
1338.292887  -1403.8246  1226.746
1338.31372  2053.844  1228.6496
1338.334554  -903.3456  1228.0731
1338.355387  -553.9942  1226.8203
1338.376221  -1148.4983  1226.1287
1338.397054  -154.5148  1226.4984
1338.417887  -1895.7847  1224.9854
1338.438721  -1808.0046  1226.3214
1338.459554  -230.9821  1227.6611
1338.480388  -2529.087  1224.587
1338.501221  -964.9977  1226.2985
1339.667898  -897.4717  1225.7657
1339.688731  2184.9203  1228.2489
1339.709565  303.5744  1229.0294
1339.730398  -2110.3571  1224.8971
1339.751232  1066.1707  1227.6655
1339.772066  -1552.2757  1225.9295
1339.792899  964.6889  1227.1342
1339.813733  -667.5556  1227.0517
1339.834566  1297.5343  1228.6934
1339.8554  2087.8811  1231.8533
1339.876233  -38.9401  1233.1273
1339.897067  -1786.1174  1238.3604
1339.9179  1077.5204  1244.9932
1339.938734  91.3963  1275.5923
1339.959567  4298.0171  1301.6321
1339.980401  2401.4215  1329.951
1340.001235  1030.3712  1339.0242
1340.022068  -1926.1029  1356.614
1340.042902  -1895.1363  1402.1339
1340.063735  -6895.2559  1453.0827
1340.084569  -5212.6864  1478.9429
1340.105402  -11671.2854  1512.5444
1340.126236  -11455.3091  1558.347
1340.147069  -9678.4156  1607.1335
1340.167903  -5877.1775  1656.6339
1340.188737  -680.9214  1708.4837
1340.20957  -749.556  1737.91
1340.230404  3680.3694  1780.6224
1340.251237  4133.4768  1809.5542
1340.272071  5981.1249  1847.2975
1340.292904  4886.8544  1868.7691
1340.313738  7002.4694  1890.6728
1340.334571  8489.1398  1905.5651
1340.355405  6648.9883  1908.4319
1340.376239  6693.0392  1905.6887
1340.397072  6379.4904  1909.6857
1340.417906  12750.9787  1935.496
1340.438739  7938.2837  1933.1006
1340.459573  7892.8929  1933.1051
1340.480406  5462.6443  1942.4191
1340.50124  8624.254  1947.3612
1340.522073  6717.1003  1946.1666
1340.542907  10103.3493  1946.4628
1340.563741  7044.129  1937.7582
1340.584574  5626.0447  1923.5457
1340.605408  6844.4288  1910.6174
1340.626241  1674.173  1894.8444
1340.647075  6914.3213  1881.5822
1340.667908  5226.058  1868.8041
1340.688742  3346.6396  1860.4245
1340.709576  4291.0866  1853.0973
1340.730409  6678.4027  1846.9902
1340.751243  6867.949  1845.4752
1340.772076  4270.276  1849.4682
1340.79291  2682.9166  1852.3042
1340.813743  3935.8969  1853.3876
1340.834577  6008.3074  1848.3194
1340.855411  3519.2812  1834.4045
1340.876244  4545.7982  1821.7266
1340.897078  2872.709  1801.4503
1340.917911  4221.8799  1787.705
1340.938745  3805.5547  1768.8974
1340.959578  5642.4556  1753.7168
1340.980412  2126.9692  1737.8578
1341.001245  4413.0847  1731.6934
1341.022079  2510.5708  1732.5455
1341.042913  1809.6563  1730.968
1341.063746  4335.2411  1733.4955
1341.08458  4629.3307  1733.8694
1341.105413  2700.1478  1728.1607
1341.126247  2054.5074  1715.1378
1341.14708  3419.7011  1698.8325
1341.167914  2137.7965  1681.6578
1341.188748  -14.8482  1668.4579
1341.209581  1062.2734  1657.5044
1341.230415  221.2676  1648.0045
1341.251248  -562.7046  1639.2486
1341.272082  455.3129  1630.0739
1341.292915  1748.5913  1634.3043
1341.313749  1187.7211  1623.727
1341.334583  1238.3776  1617.4901
1341.355416  -1285.4433  1612.9974
1341.37625  2353.9954  1598.685
1341.397083  560.4482  1620.0532
1341.417917  284.5615  1622.1101
1341.43875  1522.6969  1624.1862
1341.459584  -177.8032  1628.7435
1341.480417  5127.0615  1635.9938
1341.501251  495.9448  1639.1751
1341.522085  1417.9493  1645.4074
1341.542918  1710.4033  1647.4108
1341.563752  3098.5746  1649.5782
1341.584585  2623.8441  1646.6605
1341.605419  2315.5233  1638.5453
1341.626252  547.2754  1629.3381
1341.647086  2005.6181  1616.5893
1341.66792  762.9335  1601.9304
1341.688753  -4344.0383  1577.6651
1341.709587  -2445.1001  1563.4719
1341.73042  132.1852  1556.893
1341.751254  -755.5143  1552.2793
1341.772087  444.459  1547.7674
1341.792921  2527.1946  1547.7478
1341.813755  -621.2663  1543.4498
1341.834588  -784.0041  1556.4687
1341.855422  373.6543  1546.0797
1341.876255  445.4072  1511.5712
1341.897089  548.7794  1499.5531
1341.917922  -1086.2845  1487.3376
1341.938756  2555.5639  1475.8444
1341.959589  690.7479  1459.9118
1341.980423  -1334.1993  1448.0536
1342.001257  2644.0122  1443.4992
1342.02209  1850.3204  1437.5526
1342.042924  -535.7434  1439.2596
1342.063757  383.7811  1444.1093
1342.084591  863.302  1444.9798
1342.105424  -342.8878  1444.5335
1342.126258  1680.0669  1442.1598
1342.147092  -1156.261  1438.2207
1342.167925  6481.6876  1695.8805
1342.188759  868.1498  1437.1266
1342.209592  970.4007  1422.5718
1342.230426  -234.4485  1412.9744
1342.251259  -1689.9549  1403.9146
1342.272093  1080.2314  1398.3911
1342.292926  -90.2451  1390.2061
1342.31376  670.5625  1387.998
1342.334594  1110.0736  1388.2075
1342.355427  4262.0421  1378.5407
1342.376261  1173.8894  1384.798
1342.397094  2004.5046  1386.7032
1342.417928  3143.1732  1388.6899
1342.438761  3061.3005  1383.5524
1342.459595  735.1101  1391.4551
1342.480428  496.4347  1412.179
1342.501262  39.1776  1440.0461
1342.522096  298.1653  1443.855
1342.542929  -535.868  1446.1041
1342.563763  -522.0583  1449.1858
1342.584596  467.0345  1405.1775
1342.60543  -1858.1825  1397.131
1342.626263  652.8299  1449.3424
1342.647097  2613.7393  1448.3405
1342.667931  674.5541  1443.1604
1342.688764  1501.351  1442.0109
1342.709598  1077.2165  1439.1532
1342.730431  29.2145  1391.4162
1342.751265  2761.0195  1390.87
1342.772098  2948.5997  1432.3479
1342.792932  -1543.8204  1384.606
1342.813765  2376.4497  1385.6456
1342.834599  646.1118  1383.906
1342.855433  3101.2015  1429.8578
1342.876266  1571.4036  1425.5101
1342.8971  1349.7446  1376.9975
1342.917933  4167.7727  1373.147
1342.938767  3925.2366  1367.1463
1342.9596  5161.7181  1360.9081
1342.980434  1808.4644  1354.9503
1343.001267  4203.6258  1351.3056
1343.022101  -539.1794  1348.1612
1343.042935  4087.5155  1379.1249
1343.063768  2274.049  1350.2447
1343.084602  2014.542  1351.9304
1343.105435  -829.236  1354.9854
1343.126269  3957.2141  1384.9295
1343.147102  837.0142  1357.9426
1343.167936  1569.9041  1358.076
1343.18877  4025.5783  1358.8134
1343.209603  3961.69  1357.0259
1343.230437  3388.8066  1354.5209
1343.25127  3059.6588  1348.9419
1343.272104  1142.3506  1346.1142
1343.292937  3901.2195  1345.1135
1343.313771  547.6687  1340.6858
1343.334604  6230.2724  1343.5615
1343.355438  3167.2496  1339.2928
1343.376272  3912.0657  1341.0158
1343.397105  -268.7875  1338.0203
1343.417939  2164.8697  1340.9671
1343.438772  6319.2755  1372.1867
1343.459606  4457.0727  1369.9471
1343.480439  291.6532  1341.9597
1343.501273  970.6685  1346.1329
1343.522106  3237.5248  1351.0969
1343.54294  4271.032  1357.1882
1343.563774  -707.7022  1356.0765
1343.584607  599.5405  1359.8291
1343.605441  4443.2135  1361.2637
1343.626274  892.5444  1406.4112
1343.647108  706.9946  1361.2748
1343.667941  1167.4447  1361.6686
1343.688775  2909.3849  1359.6085
1343.709608  4641.8197  1387.9337
1343.730442  1305.002  1357.1617
1343.751275  3179.2669  1385.4473
1343.772109  1979.6319  1384.0295
1343.792943  3321.8464  1382.7961
1343.813776  2620.9192  1354.0164
1343.83461  1610.5619  1355.7816
1343.855443  587.7816  1353.5836
1343.876277  1353.5683  1354.7825
1343.89711  1542.9185  1353.2762
1343.917944  2442.2332  1350.4358
1343.938777  3005.5939  1376.32
1343.959611  1518.3396  1345.9173
1343.980445  3590.4152  1342.5686
1344.001278  6334.7683  1340.0066
1344.022112  2686.2247  1336.3553
1344.042945  2018.6003  1335.948
1344.063779  7560.3275  1364.7926
1344.084612  2322.4405  1337.0296
1344.105446  6144.0998  1337.6356
1344.126279  3965.7241  1340.271
1344.147113  6145.3468  1342.322
1344.167947  5141.9068  1341.8227
1344.18878  3711.1257  1341.43
1344.209614  5403.5436  1366.1589
1344.230447  2878.3842  1337.2225
1344.251281  2978.7119  1340.8452
1344.272114  3892.6353  1332.8202
1344.292948  2827.6381  1326.6403
1344.313781  3246.8065  1325.4561
1344.334615  4522.0581  1322.3296
1344.355448  3087.6036  1321.8605
1344.376282  6069.3941  1348.0358
1344.397116  2842.3855  1322.3247
1344.417949  6522.8082  1325.0796
1344.438783  5044.2636  1327.194
1344.459616  8353.3165  1330.8058
1344.48045  2842.6533  1331.4468
1344.501283  6067.6073  1336.612
1344.522117  1987.1142  1340.5377
1344.54295  1327.3108  1341.0704
1344.563784  5743.7953  1344.684
1344.584617  3553.5945  1347.138
1344.605451  1967.4805  1346.3174
1344.626285  4345.9475  1348.2185
1344.647118  1911.5083  1347.3393
1344.667952  3698.5933  1509.8953
1344.688785  6255.5286  1376.204
1344.709619  4648.1916  1368.617
1344.730452  3458.1521  1339.5995
1344.751286  3732.1867  1340.183
1344.772119  3187.3485  1340.2537
1344.792953  3450.4312  1342.2601
1344.813786  4988.0009  1341.461
1344.83462  3862.9327  1340.1764
1344.855454  5535.7108  1369.8761
1344.876287  6725.2329  1341.5004
1344.897121  4549.3687  1337.9501
1344.917954  6753.5212  1339.3525
1344.938788  2371.7217  1334.3935
1344.959621  5386.1205  1331.972
1344.980455  4766.6677  1329.0381
1345.001288  6918.269  1353.8337
1345.022122  6478.6866  1353.1368
1345.042955  8630.1874  1354.3917
1345.063789  5965.0479  1329.3409
1345.084623  7705.4125  1356.0604
1345.105456  5973.7114  1331.9651
1345.12629  7556.9359  1334.7818
1345.147123  5673.5754  1335.9524
1345.167957  4953.9003  1335.1754
1345.18879  7586.3672  1363.4002
1345.209624  2853.5571  1334.6555
1345.230457  5706.2314  1331.8129
1345.251291  6810.9114  1328.7037
1345.272124  5331.5127  1326.0015
1345.292958  5632.6567  1322.9842
1345.313791  7319.2564  1346.2974
1345.334625  4644.9778  1317.0522
1345.355459  6665.0108  1318.0169
1345.376292  5104.8404  1316.3428
1345.397126  7874.6226  1318.6076
1345.417959  5947.3723  1319.0388
1345.438793  5499.6887  1320.5755
1345.459626  8207.6023  1349.8508
1345.48046  6568.9419  1326.8403
1345.501293  7898.4043  1330.7472
1345.522127  8511.1877  1359.9724
1345.54296  8419.1503  1364.5349
1345.563794  6764.6982  1340.0689
1345.584627  2970.2789  1339.5328
1345.605461  5687.8672  1342.472
1345.626295  5628.952  1370.7202
1345.647128  7556.6906  1372.1336
1345.667962  5564.193  1343.1103
1345.688795  10801.3244  1371.9411
1345.709629  9014.2322  1370.9926
1345.730462  5629.5034  1341.6286
1345.751296  6736.7915  1367.2541
1345.772129  7979.6961  1368.9162
1345.792963  6892.4957  1339.2384
1345.813796  7668.0769  1341.4349
1345.83463  7237.3643  1385.8384
1345.855463  8671.2454  1341.3941
1345.876297  6096.6398  1337.7335
1345.89713  7282.3905  1336.9477
1345.917964  8194.6426  1337.2926
1345.938798  8661.7107  1335.7219
1345.959631  11206.1021  1360.3728
1345.980465  7565.1072  1358.5083
1346.001298  9935.9115  1357.9474
1346.022132  11278.6895  1357.595
1346.042965  8280.4266  1330.0912
1346.063799  8628.4869  1358.019
1346.084632  8200.8096  1334.3716
1346.105466  8491.7764  1334.4815
1346.147133  9009.7185  1364.9562
1346.167966  11152.35  1367.8421
1346.1888  6935.6394  1338.7124
1346.209633  8594.8959  1364.8032
1346.230467  6087.9385  1334.7928
1346.251301  9273.0582  1359.2492
1346.272134  10700.3692  1357.2061
1346.292968  13394.6451  1354.8359
1346.313801  11694.1845  1351.523
1346.334635  8636.8594  1320.4959
1346.355468  12849.3227  1324.7004
1346.376302  10780.3756  1318.6813
1346.397135  14867.4684  1345.692
1346.417969  13253.583  1320.691
1346.438802  13996.45  1347.9815
1346.459636  13233.4543  1322.6248
1346.480469  11851.1704  1323.8378
1346.501303  12783.4967  1328.6675
1346.522136  12286.2254  1332.4766
1346.54297  11419.2349  1333.6637
1346.563803  11913.2283  1362.9303
1346.584637  12821.8571  1366.4417
1346.605471  12217.1198  1368.6877
1346.626304  12192.9742  1369.9491
1346.647138  13835.9833  1370.6415
1346.667971  14219.0123  1371.1102
1346.688805  13331.8942  1368.7023
1346.709638  13130.0781  1368.1707
1346.730472  13925.571  1366.8972
1346.751305  14436.2248  1366.0396
1346.772139  14485.5656  1364.5296
1346.792972  12887.3605  1365.7593
1346.813806  17153.4879  1367.9199
1346.834639  13837.4572  1368.6966
1346.855473  13247.431  1367.4339
1346.876306  15106.168  1366.3187
1346.89714  14687.9322  1365.7422
1346.917973  17190.1244  1366.8808
1346.938807  13883.3982  1360.939
1346.95964  16165.343  1360.1522
1346.980474  12668.001  1331.7978
1347.001308  16430.5456  1358.5208
1347.022141  13513.222  1328.9506
1347.042975  17266.6078  1356.8181
1347.063808  17385.258  1354.9703
1347.084642  17104.9586  1355.4269
1347.105475  16943.7666  1355.6053
1347.126309  15810.2038  1356.1273
1347.147142  16715.1666  1359.0077
1347.167976  1849.4039  1475.8308
1347.188809  16785.4866  1359.6121
1347.209643  18107.1012  1354.4827
1347.230476  18336.2737  1352.5308
1347.25131  17734.4619  1348.3539
1347.272143  16013.4112  1345.3352
1347.292977  16849.8221  1315.5482
1347.31381  17038.1924  1340.4351
1347.334644  16654.4217  1313.5739
1347.355477  16393.8799  1373.4007
1347.376311  14773.0523  1346.4105
1347.397144  20444.0475  1335.4598
1347.417978  16597.8932  1333.6213
1347.438811  18733.2896  1338.6981
1347.459645  16893.9309  1314.0295
1347.480479  16355.3464  1313.5717
1347.501312  20858.0908  1348.1097
1347.522146  18884.0256  1337.4652
1347.542979  19584.4154  1352.1018
1347.563813  22329.8497  1343.5086
1347.584646  21255.586  1350.6579
1347.60548  18593.6994  1346.292
1347.626313  21558.6495  1347.7089
1347.647147  20078.9765  1347.4721
1347.66798  22268.0661  1350.6427
1347.688814  20032.4967  1347.3199
1347.709647  21117.1836  1346.4368
1347.730481  20771.7408  1380.6302
1347.751314  20044.7466  1356.7112
1347.772148  22164.126  1347.9564
1347.792981  18579.0248  1359.6851
1347.813815  18170.6448  1345.2757
1347.834648  21182.397  1351.5096
1347.855482  19283.2844  1348.8274
1347.876315  22343.5558  1350.525
1347.897149  21924.509  1352.0475
1347.917982  22021.7385  1354.7547
1347.938816  22102.841  1349.3801
1347.959649  21741.2407  1348.7292
1347.980483  19379.1345  1346.0893
1348.001316  21558.1003  1359.6138
1348.02215  23298.3909  1359.0105
1348.042983  18492.4562  1356.1595
1348.063817  23231.9572  1353.2213
1348.08465  24810.6815  1360.9251
1348.105484  24542.4519  1344.6286
1348.126317  23760.5009  1344.8929
1348.147151  21548.4778  1348.5081
1348.167984  23425.5305  1319.6188
1348.188818  18286.9541  1315.6117
1348.209651  21794.4238  1357.4348
1348.230485  21643.9107  1344.7863
1348.251319  25499.8379  1346.9553
1348.272152  23963.927  1421.9064
1348.292986  19886.9168  1423.5069
1348.313819  21849.0179  1334.667
1348.334653  23740.9672  1333.2767
1348.355486  25718.6084  1333.567
1348.37632  25030.5171  1329.9613
1348.397153  25831.9657  1328.8835
1348.417987  26186.0084  1331.0935
1348.43882  23806.2844  1381.7873
1348.459654  20700.1279  1363.7147
1348.480487  24588.461  1306.4303
1348.501321  23722.8575  1305.1959
1348.522154  22408.414  1371.3693
1348.542988  23946.853  1349.4583
1348.563821  27164.8874  1341.467
1348.584655  26520.3704  1351.8575
1348.605488  25966.7631  1341.2587
1348.626322  26774.2058  1345.7149
1348.647155  25187.4434  1355.6714
1348.667989  25056.8119  1365.2365
1348.688822  26697.5839  1376.8063
1348.709656  26391.7803  1354.2891
1348.730489  23849.9091  1346.7024
1348.751323  26069.6263  1399.1719
1348.772156  27501.1849  1565.3966
1348.79299  29890.4404  1388.3726
1348.813823  24918.5808  1357.1159
1348.834657  25163.4681  1360.8894
1348.85549  23990.5667  1355.4617
1348.876324  24381.5949  1341.878
1348.897157  25672.4706  1353.9259
1348.917991  28074.5438  1347.5204
1348.938824  28278.2297  1348.2052
1348.959658  26428.9618  1350.3832
1348.980491  25773.2582  1373.9204
1349.001325  27688.7438  1355.6728
1349.022158  29731.006  1352.4771
1349.042992  26482.7824  1342.1249
1349.063825  25505.8829  1372.8484
1349.084659  27313.972  1337.4138
1349.105492  27876.8874  1343.3939
1349.126326  29857.4004  1343.2786
1349.147159  29553.6946  1373.66
1349.167993  32910.4457  1532.6563
1349.188826  28525.2897  1344.0251
1349.20966  29233.6797  1333.5815
1349.230493  32466.7813  1345.963
1349.251327  27352.2611  1517.8108
1349.27216  26957.3856  1449.8845
1349.292994  30539.3907  1335.4375
1349.313827  29800.5069  1315.138
1349.334661  31412.7147  1315.903
1349.355494  28008.9807  1311.911
1349.376328  31723.5109  1311.1219
1349.397161  30499.5406  1308.0647
1349.417995  30847.2051  1305.4287
1349.438828  30344.7523  1304.6663
1349.459662  31746.7648  1303.7033
1349.480495  29789.463  1276.5043
1349.501329  29219.465  1299.1377
1349.522162  33810.1868  1301.0179
1349.542996  31580.0665  1274.492
1349.563829  30303.9134  1271.9472
1349.584663  30410.6377  1266.328
1349.605496  34587.4436  1294.3175
1349.62633  31286.7093  1267.2702
1349.647163  30810.2607  1265.4012
1349.667997  22307.1558  1360.3684
1349.68883  33399.5821  1263.0182
1349.709664  32558.3787  1259.0132
1349.730497  30535.1645  1256.5314
1349.751331  33068.2102  1256.7258
1349.772164  31237.5917  1254.8825
1349.792998  30644.0718  1253.5263
1349.813831  31956.1119  1253.2476
1349.834664  31414.5627  1251.9278
1349.855498  30853.4785  1252.0104
1349.876331  33169.2452  1252.8673
1349.897165  30949.7997  1251.6795
1349.917998  35115.2483  1252.5804
1349.938832  31422.8056  1250.6511
1349.959665  33789.9998  1251.2887
1349.980499  32386.6764  1250.45
1350.001332  33180.9397  1251.4177
1350.022166  33181.7808  1249.7778
1350.042999  32209.6137  1250.6014
1350.063833  35016.9865  1250.5659
1350.084666  35363.9497  1251.4584
1350.1055  33427.8594  1250.4944
1350.126333  33605.5494  1250.8202
1350.147167  35515.5963  1251.7436
1350.168  36006.8796  1252.385
1350.188834  36374.6464  1252.0362
1350.209667  36816.0991  1252.9759
1350.230501  36384.3173  1252.7329
1350.251334  35777.455  1253.2162
1350.272168  38059.1553  1253.3838
1350.293001  36916.973  1253.4863
1350.313835  36866.8467  1253.5622
1350.334668  37787.8477  1254.8787
1350.355502  37607.315  1252.9765
1350.376335  37453.3478  1252.6662
1350.397169  38315.0377  1253.1344
1350.418002  39352.7265  1253.6712
1350.438836  36966.8816  1252.5951
1350.459669  39675.2983  1255.3158
1350.480502  38531.419  1254.7372
1350.501336  38139.3919  1254.8797
1350.522169  38237.0216  1253.4972
1350.543003  39074.6214  1254.2114
1350.563836  37284.4337  1254.8243
1350.58467  39128.0549  1254.6137
1350.605503  38341.6652  1253.7436
1350.626337  38030.6327  1253.1125
1350.64717  38793.5005  1254.4834
1350.668004  39322.6546  1255.168
1350.688837  40882.9594  1255.4743
1350.709671  38332.5735  1253.8555
1350.730504  40575.8767  1256.5085
1350.751338  41559.936  1256.4773
1350.772171  42080.9605  1255.5526
1350.793005  39351.7622  1255.6314
1350.813838  37934.7646  1255.0702
1350.834672  39208.8182  1256.2979
1350.855505  38282.5034  1255.6892
1350.876338  43093.6658  1258.9807
1350.897172  42286.8776  1257.6401
1350.918005  39525.9188  1257.2968
1350.938839  41900.5215  1257.8911
1350.959672  42833.5838  1259.3296
1350.980506  43702.3394  1259.3354
1351.001339  40068.8606  1257.7261
1351.022173  41970.7638  1260.8723
1351.043006  41097.7019  1259.5003
1351.06384  39703.0386  1259.0574
1351.084673  43080.6466  1260.6583
1351.105507  43187.9411  1260.7461
1351.12634  41577.9782  1259.3175
1351.147174  42909.0943  1260.7554
1351.168007  43940.2826  1260.8933
1351.18884  42317.1152  1259.7856
1351.209674  48582.7197  1263.754
1351.230507  47803.22  1262.0001
1351.251341  44913.6998  1260.7321
1351.272174  42180.895  1259.609
1351.293008  42002.3926  1258.6193
1351.313841  43861.5656  1259.919
1351.334675  45313.0339  1259.7529
1351.355508  45653.0426  1261.8895
1351.376342  44819.9754  1260.9437
1351.397175  45912.3305  1259.8613
1351.418009  47363.2172  1262.1026
1351.438842  44240.8806  1261.5937
1351.459676  44748.2331  1260.5247
1351.480509  45305.4005  1260.1654
1351.501342  45869.8992  1261.4414
1351.522176  50721.3179  1264.9604
1351.543009  45484.9203  1261.4654
1351.563843  48377.2603  1263.457
1351.584676  44944.8837  1261.7193
1351.60551  43304.8358  1259.6679
1351.626343  47445.649  1262.5325
1351.647177  48666.7839  1266.1279
1351.66801  48040.7906  1262.0522
1351.688844  46288.831  1261.6446
1351.709677  48209.6134  1262.9685
1351.73051  48243.8643  1263.5805
1351.751344  46859.7382  1263.3783
1351.772177  47053.2833  1265.4256
1351.793011  49414.9522  1263.3049
1351.813844  45846.2187  1262.43
1351.834678  45970.8818  1262.2932
1351.855511  46759.3139  1263.1842
1351.876345  49481.7955  1263.6487
1351.897178  51030.6645  1266.0059
1351.918011  49961.6158  1264.6331
1351.938845  49627.6799  1264.731
1351.959678  49427.3685  1264.3875
1351.980512  46584.5422  1263.2123
1352.001345  48442.2414  1267.7584
1352.022179  47595.034  1262.5637
1352.043012  48857.4494  1263.9721
1352.063846  51204.9842  1264.9347
1352.084679  51732.9396  1265.9398
1352.105513  50536.584  1265.3727
1352.126346  48692.4029  1264.138
1352.147179  49591.565  1266.3925
1352.168013  43581.4926  1437.766
1352.188846  50317.7192  1266.6608
1352.20968  52687.1764  1266.0058
1352.230513  50832.5139  1265.3849
1352.251347  52392.0446  1266.2608
1352.27218  51375.0636  1266.049
1352.293013  53430.3683  1267.6416
1352.313847  53230.6072  1266.853
1352.33468  53707.3842  1267.1476
1352.355514  54624.6495  1269.0636
1352.376347  53114.1865  1269.4139
1352.397181  50785.4372  1267.2506
1352.418014  53235.2677  1269.2816
1352.438848  53819.4464  1268.0365
1352.459681  53802.7732  1268.3621
1352.480514  53694.2866  1270.3731
1352.501348  55516.1114  1270.9555
1352.522181  52785.3672  1269.4983
1352.543015  53911.7795  1270.2711
1352.563848  55967.3148  1271.5277
1352.584682  53022.9998  1270.3564
1352.605515  53170.779  1270.1283
1352.626348  53697.6004  1271.9714
1352.647182  54256.6337  1272.5483
1352.668015  55419.4005  1273.613
1352.688849  55348.8389  1273.5094
1352.709682  56153.1771  1274.3612
1352.730516  57849.4529  1274.5568
1352.751349  57633.2892  1275.369
1352.772182  54921.6339  1275.0602
1352.793016  57268.1209  1274.6903
1352.813849  58015.7565  1277.2096
1352.834683  58351.9394  1276.7937
1352.855516  58005.821  1277.5716
1352.87635  58258.1088  1276.9431
1352.897183  57118.6252  1277.3722
1352.918016  58647.0049  1279.6508
1352.93885  57669.1235  1279.96
1352.959683  57946.1159  1280.5244
1352.980517  59955.9066  1282.0115
1353.00135  60622.6018  1284.0828
1353.022184  58095.8183  1280.8974
1353.043017  60627.1582  1284.0408
1353.06385  58512.7671  1283.6237
1353.084684  61322.8029  1285.2825
1353.105517  63245.5738  1285.5091
1353.126351  62443.5971  1286.5076
1353.147184  64177.869  1287.65

